On critical dimensions for compactness in the boundary Yamabe problem, I

We construct smooth, non-locally-conformally-flat metrics on the closed ball for which the boundary Yamabe equation admits $L^\infty$-unbounded sequences of positive solutions. The background metric and the prescribed scalar and boundary mean curvatures are fixed along each sequence. For zero scalar curvature and positive boundary mean curvature, such examples exist with umbilic boundary in every dimension $N\ge22$ and with nonumbilic boundary in every $N\ge15$. For positive scalar curvature and minimal boundary, the corresponding ranges are $N\ge21$ and $N\ge15$. For every $N\ge9$, examples with either umbilic or nonumbilic boundary also exist when the scalar curvature is $N(N-1)$ and the prescribed boundary mean curvature is below a negative threshold depending on $N$. The construction uses polynomial metric perturbations and corrected bubbles on the half-space, followed by conformal compactification to the ball. We evaluate or estimate the correction solving the linearized Neumann or Robin boundary problem and its contribution to the quadratic term of the reduced energy. We prove that this quadratic term has negative, nondegenerate local extrema with respect to tangential translations and scale in every stated dimension.

==> anc/README.txt <==
Verification of Proposition 5.8

verify_proposition_5_8.py is the single, self-contained verification program
supplied with the paper. Its mathematical code is unchanged in this arXiv package.
Requirements: Python 3.10 or later, SymPy 1.14.0. Assertions must be enabled.

After extracting the complete source archive, run from its root:
  python -m pip install -r anc/requirements.txt
  python anc/verify_proposition_5_8.py --manuscript main.tex --output verification_results.json

Alternatively, download the ancillary program and place it next to main.tex:
  python verify_proposition_5_8.py --manuscript main.tex

Running without --family checks all four endpoint models and their full integer
dimension ranges, reconstructs the defining rows and boundary responses, and
generates and reverses all 91 exact sign-certificate pairs. The JSON output is
an execution record, not input data. No precomputed certificate file is required.

The finite checks do not replace the analytic summation limits, angular
decomposition, root criterion, or nonlinear PDE arguments in the paper. The
program does not verify Section 6 or the explicit-curvature appendix.


==> anc/requirements.txt <==
sympy==1.14.0


==> anc/verify_proposition_5_8.py <==
"""Exact verification of Proposition 5.8.

Run: python verify_proposition_5_8.py
Requires Python 3.10+ and SymPy 1.14.0; do not use python -O.

This file contains all defining rows and all code needed to reconstruct
and verify the four endpoint minima. No project imports, precomputed
model files, saved sign certificates, or truncated spectral sums are used.
The optional adjacent main.tex is read only to check its coefficient tables.

Notation follows the paper:
  N: ambient dimension; m=N-1; s=|x_bar|^2; t: normal coordinate.
  tau: fixed-profile coefficient; w: the gamma ratio w_N.
  (k,p,c,b,e): a row c*t^p*S_N^(k)(b,e) from Appendix A.
  q: angular degree; n_0: parity start; r(k): telescoping multiplier.
  E,p,K,T_0,T_half: the five mass-normalized forms in Section 5.
  a,b,c,Delta,A_f,B_f,C_f: the eleven-sign criterion.

Reading order: defining rows; exact boundary responses; polynomial tensor
and corrector operations; all boundary checks; uniform sign certificates;
command-line reproduction. The output verification_results.json is an
execution record and is never an input to the calculation.

The summation limits, angular decomposition, root criterion, and nonlinear
localization are justified analytically in the manuscript. The program
checks the finite exact computations used by those arguments.
"""

# Exact tensor-to-five-forms reconstruction for Proposition 5.8.
# Ordinary self-contained source: SymPy and the standard library only.
from functools import lru_cache
import sympy as sp
from sympy.polys.domains import QQ
from sympy.polys.rings import ring

N = sp.Symbol("N", positive=True)
tau, w, k = sp.symbols("tau w k")
_response_field = QQ.frac_field(N)
_telescope_ring, _spectral_k = ring("k", _response_field)
j = sp.Symbol("j")
FAMILIES = ("II_nonumbilic", "II_umbilic", "I_nonumbilic", "I_umbilic")

# Defining rows: only the current four profiles from Appendix A.
_NONUMBILIC_COEFFICIENTS = {
    'II_nonumbilic': (
        (0, 1, '1'),
        (1, 0, '0.600805704576'),
        (0, 2, '-0.688195625242'),
        (1, 1, '-0.332840224149'),
        (0, 3, '0.857655983231'),
        (2, 0, '-0.001642472821'),
        (1, 2, '0.297652759311'),
        (0, 4, '-0.349568862318'),
        (2, 1, '0.013035810584'),
        (1, 3, '-0.116353102596'),
        (0, 5, '0.109154660929'),
        (3, 0, '-0.000020710015'),
        (2, 2, '-0.002612307955'),
        (1, 4, '0.012088121034'),
        (0, 6, '-0.009486633223'),
    ),
    'I_nonumbilic': (
        (0, 1, '1'),
        (1, 0, '0.588694426561'),
        (0, 2, '-0.674322706788'),
        (1, 1, '-0.332609859528'),
        (0, 3, '0.74725306618'),
        (2, 0, '-0.002929852861'),
        (1, 2, '0.315801923682'),
        (0, 4, '-0.256816464616'),
        (2, 1, '0.012536223758'),
        (1, 3, '-0.121177058855'),
        (0, 5, '0.070875477698'),
        (3, 0, '-0.000023805009'),
        (2, 2, '-0.00323049507'),
        (1, 4, '0.014963018057'),
        (0, 6, '-0.008850141533'),
    ),
}

# (k,p,c_{kp},b_{kp},e_{kp}); rational strings are exact scalar data.
_UMBILIC_ROWS = {
    'II_umbilic': (
        (0, 2, '-2', '0', '0'),
        (0, 3, '2', '0', '0'),
        (0, 4, '-5783/2500', '0', '0'),
        (1, 2, '2041/5000', '418/2041', '0'),
        (0, 5, '4161/2500', '0', '0'),
        (1, 3, '-3857/5000', '396/3857', '0'),
        (0, 6, '-4163/5000', '0', '0'),
        (1, 4, '3253/5000', '200/3253', '0'),
        (2, 2, '-49/1250', '113/196', '4/49'),
        (0, 7, '699/2500', '0', '0'),
        (1, 5, '-1449/5000', '82/1449', '0'),
        (2, 3, '209/5000', '87/209', '1/418'),
        (0, 8, '-47/1000', '0', '0'),
        (1, 6, '143/2500', '21/143', '0'),
        (2, 4, '-67/5000', '35/67', '7/134'),
        (3, 2, '1/2500', '3/2', '1'),
    ),
    'I_umbilic': (
        (0, 2, '-6079397023/5000000000', '0', '0'),
        (0, 3, '2', '0', '0'),
        (0, 4, '-3511806319/2500000000', '0', '0'),
        (1, 2, '1540897877/2500000000', '2052085285/3081795754', '0'),
        (2, 0, '-288321/125000000', '-1', '(m-2)/(m-1)'),
        (0, 5, '383399331/1000000000', '0', '0'),
        (1, 3, '-2214923421/2500000000', '53537546/130289613', '0'),
        (0, 6, '-9550563/1000000000', '0', '0'),
        (1, 4, '377638631/625000000', '956548791/3021109048', '0'),
        (2, 2, '-316493463/5000000000', '38560507/24345651', '489756125/632986926'),
        (3, 0, '1828883/5000000000', '-1', '(m-2)/(m-1)'),
        (0, 7, '27772359/2500000000', '0', '0'),
        (1, 5, '-583063581/2500000000', '57777883/194354527', '0'),
        (2, 3, '290833177/5000000000', '344969346/290833177', '105545810/290833177'),
        (0, 8, '-8082111/625000000', '0', '0'),
        (1, 6, '128263741/2500000000', '102167471/256527482', '0'),
        (2, 4, '-100109297/5000000000', '119194289/100109297', '67485925/200218594'),
        (3, 2, '4314443/5000000000', '14244969/4314443', '32292081/8628886'),
        (4, 0, '-4563/500000000', '-1', '(m-2)/(m-1)'),
        (0, 9, '2018913/1250000000', '0', '0'),
        (1, 7, '-4985323/1250000000', '3118365/4985323', '0'),
        (2, 5, '4816591/2500000000', '7172158/4816591', '8961195/19266364'),
        (3, 3, '-111401/625000000', '2884905/891208', '5158777/1782416'),
    ),
}

def defining_rows(family):
    """Return current (k,p,c,b,e) rows in c*t**p*S_N**(k)(b,e).

    The multiplier tau is applied only to (0,1) in the nonumbilic
    families and (0,2) in the umbilic families. There are 15,16,15,23
    nonzero rows respectively; obsolete scalar-flat degree-nine data
    are not included.
    """
    if family not in FAMILIES:
        raise ValueError(f"Unknown endpoint family: {family}")
    m = N - 1
    if family in _UMBILIC_ROWS:
        return [(r,p,sp.sympify(c),sp.sympify(b,locals={"m":m}),
                 sp.sympify(e,locals={"m":m}))
                for r,p,c,b,e in _UMBILIC_ROWS[family]]
    rows = []
    for r,p,c in _NONUMBILIC_COEFFICIENTS[family]:
        denominator = (m-1)*(m+2*r)**2-2*m
        b = -2*r*((m-1)*(m+2*r)+2)/denominator
        e = 4*r*(r-1)*(m-2)/denominator
        rows.append((r,p,sp.Rational(c),b,e))
    return rows

# ---- Exact endpoint boundary responses, Section 5.1 ----
def _pochhammer(x, k):
    if k >= 0:
        return sp.prod((x + r for r in range(k)))
    return 1 / sp.prod((x - r for r in range(1, 1 - k)))

@lru_cache(None)
def _scalar_flat_response_sum(N, q, a, b):
    """Exact Type-II spectral sum by division and falling-factorial moments."""
    if min(a, b) < 0 or q < 1:
        raise ValueError('q >= 1, a,b >= 0 required')
    N = sp.sympify(N)
    if N.is_number and (not N > 2 * (a + b + q)):
        raise ValueError('The positive spectral sum requires N > 2(a+b+q).')
    A = N - 2 + 2 * q
    C_a = N - 1 + q - a
    B = b + q
    C = N - 1 + q - b
    k = a + q - 1
    numerator = sp.Poly(_pochhammer(C_a + j, k) * _pochhammer(j + 1, k) * (2 * j + A), j)
    divisor = sp.Poly(j + q - 1, j)
    quo, rem = sp.div(numerator, divisor)
    pref = _pochhammer(C_a, k) * sp.factorial(k) * A
    symbols = tuple(sorted(N.free_symbols, key=str))
    field = QQ.frac_field(*symbols) if symbols else QQ
    conv = lambda x: field.from_sympy(sp.sympify(x))
    fB, fC = (conv(B), conv(C))

    def fpoch(x, k):
        value = field.one
        for i in range(k):
            value *= x + i
        return value

    def fmom(r):
        return field(int(sp.factorial(r))) * fpoch(fB, r) * (fC - 1) / fpoch(fC - fB - r - 1, r + 1)
    ans = field.zero
    degree = quo.degree()
    vals = [quo.eval(r) for r in range(degree + 1)]
    for r in range(degree + 1):
        ans += conv(vals[0]) / field(int(sp.factorial(r))) * fmom(r)
        vals = [vals[i + 1] - vals[i] for i in range(len(vals) - 1)]
    if q == 1:
        ans -= conv(quo.eval(0))
        ans += conv(rem.eval(0)) * sum((1 / (fC - r) for r in range(1, B + 1)), field.zero)
    else:
        assert rem.is_zero
    return sp.factor(field.to_sympy(ans / conv(pref)))

@lru_cache(None)
def _scalar_flat_boundary_response(N, q, a, b):
    """Type-II response R_q(a,b), including the normalized beta prefactor."""
    M = (N - 1) / 2
    K = (N - 4) / 2 * _pochhammer(M, -a) * _pochhammer(M - 1, 1 - b) * _pochhammer(N - 2, 1 + 2 * q) / (_pochhammer(N - 2, 1 + q - a) * _pochhammer(N - 2, 1 + q - b))
    return sp.factor(K * _scalar_flat_response_sum(N, q, a, b))

def _dimension_affine(a, b=0):
    return _response_field.from_sympy(sp.Rational(a) * N + sp.Rational(b))

def _minimal_normal_factors(q, a, b, j0):
    A = _dimension_affine(1, 2 * q - 2)
    ca = _dimension_affine(1, q - 1 - a)
    cb = _dimension_affine(1, q - 1 - b)
    top = [(j0 + A) / 2, (j0 + A + 1) / 2, _response_field(j0 + a + q) / 2, _response_field(j0 + a + q + 1) / 2, _response_field(j0 + b + q) / 2, _response_field(j0 + b + q + 1) / 2, _response_field(j0) / 2 + A / 4 + 1, _response_field(j0 + q - 1) / 2, (_response_field(j0 + q) + _dimension_affine(1)) / 2]
    bot = [_response_field(j0 + 1) / 2, _response_field(j0 + 2) / 2, (j0 + ca) / 2, (j0 + ca + 1) / 2, (j0 + cb) / 2, (j0 + cb + 1) / 2, _response_field(j0) / 2 + A / 4, _response_field(j0 + q) / 2, (_response_field(j0 + q + 1) + _dimension_affine(1)) / 2]
    shifts = set()
    for aa in top:
        for bb in bot:
            d = aa - bb
            if not d:
                shifts.add(0)
            elif d.numer.degree() == 0 and d.denom.degree() == 0:
                q = d.numer.LC / d.denom.LC
                if q.denominator == 1 and q >= 0:
                    shifts.add(int(q))
    C = []
    for h in sorted(shifts):
        changed = True
        while changed:
            changed = False
            for aa in top[:]:
                for bb in bot[:]:
                    if aa - bb == h:
                        top.remove(aa)
                        bot.remove(bb)
                        C.extend([aa - j for j in range(1, h + 1)])
                        changed = True
                        break
                if changed:
                    break

    def poly(xs):
        out = _telescope_ring.one
        for x in xs:
            out *= _spectral_k + x
        return out
    return (poly(top), poly(bot), poly(C))

@lru_cache(None)
def _minimal_telescope_ring(q, a, b, j0):
    """Solve A_0(k)P_*(k+1)-B_0(k-1)P_*(k)=C_0(k) over Q(N)."""
    A, B0, C = _minimal_normal_factors(q, a, b, j0)
    B = B0.compose(_spectral_k, _spectral_k - 1)
    n, m, h = (A.degree(), B.degree(), C.degree())
    assert n == m and A.LC == B.LC
    d = h - n + 1
    assert d >= 0
    X = _telescope_ring.zero
    res = C
    for power in range(d, -1, -1):
        mon = _spectral_k ** power
        image = A * mon.compose(_spectral_k, _spectral_k + 1) - B * mon
        if not image:
            continue
        degree = image.degree()
        coeff = res.get((degree,), _response_field.zero) / image.LC
        X += coeff * mon
        res -= coeff * image
    if res:
        raise ValueError(('No polynomial telescoper', q, a, b, j0, n, h, d, str(res)))
    value = -B.get((0,), _response_field.zero) * X.get((0,), _response_field.zero) / C.get((0,), _response_field.zero)
    return (value, (A, B0, C, X))

def _field_pochhammer(x, k):
    v = _response_field.one
    if k >= 0:
        for i in range(k):
            v *= x + i
    else:
        for i in range(1, 1 - k):
            v /= x - i
    return v

@lru_cache(None)
def _minimal_response_coefficients(q, a, b):
    """Rational and w**2 parts of the minimal boundary response."""
    n = _response_field.from_sympy(N)
    M = (n - 1) / 2
    H = (n - 4) / 2
    pref = (n - 5) / 2 * _field_pochhammer(M, -a) * _field_pochhammer(M - 1, 1 - b) * _field_pochhammer(n - 2, 1 + 2 * q) / (_field_pochhammer(n - 2, 1 + q - a) * _field_pochhammer(n - 2, 1 + q - b))
    out = [_response_field.zero, _response_field.zero]
    for j0 in [2, 1] if q == 1 else [0, 1]:
        l = j0 + q
        r = l // 2
        start = _field_pochhammer(n - 2 + 2 * q, j0) * _field_pochhammer(_response_field(a + q), j0) * _field_pochhammer(_response_field(b + q), j0) / (_response_field(int(sp.factorial(j0))) * _field_pochhammer(n - 1 + q - a, j0) * _field_pochhammer(n - 1 + q - b, j0))
        start *= (2 * j0 + n - 2 + 2 * q) / (n - 2 + 2 * q)
        if l % 2 == 0:
            gamma = _field_pochhammer(_response_field(1) / 2, r - 1) * _field_pochhammer(H, r + 2) / (2 * _response_field(int(sp.factorial(r - 1))) * _field_pochhammer(H - _response_field(1) / 2, r + 3))
            index = 0
        else:
            gamma = _response_field(int(sp.factorial(r - 1))) * _field_pochhammer(H - _response_field(1) / 2, r + 3) / (2 * _field_pochhammer(_response_field(1) / 2, r) * _field_pochhammer(H, r + 3))
            index = 1
        mult, _ = _minimal_telescope_ring(q, a, b, j0)
        out[index] += pref * start * gamma * mult
    return tuple(out)

# ---- Tensor contractions and exact corrected parameter derivatives ----
class ScalarFlatEngine:
    """Scalar-flat exact engine. Internally t_hat=t+1, where the manuscript t=x_N is the physical normal coordinate. Thus D=s+t_hat**2. The four tensor components store radial-normal coefficients; tau is fixed under spatial differentiation."""

    def __init__(self, dimension=None, family='II_nonumbilic'):
        self.family = family
        self.rows = defining_rows(family)
        self.symbolic = dimension is None
        self.Nsym = N if dimension is None else sp.Integer(dimension)
        self.K = QQ.frac_field(self.Nsym) if self.symbolic else QQ
        self.N = self.K.from_sympy(self.Nsym)
        self.m = self.N - 1
        self.M = self.m / 2
        self.P, self.s, self.t_hat, self.tau = ring('s,t_hat,tau', self.K)
        self.PD, self.D, self.t_hat_D, self.tau_D = ring('D,t_hat,tau', self.K)
        self.zero = self.P.zero
        self.v0 = 2 / (self.m * (self.m + 2))
        self.c = (self.N - 2) / (4 * (self.N - 1))
        self.cache_response = {}
        self.normal_shift = 1

    def rat(self, value):
        return self.K.from_sympy(sp.sympify(value).subs(N, self.Nsym))

    def tensor_profile(self):
        """Build h=f0*A+f1*(x tensor Ax+Ax tensor x)+f2*Q_A*I+f3*Q_A*x tensor x from the printed c,b,e rows."""
        h = [self.zero] * 4
        t = self.t_hat - self.normal_shift
        selected = (0, 1) if self.family.endswith('nonumbilic') else (0, 2)
        for r, p, coefficient, b, e in self.rows:
            coefficient, b, e = (self.rat(coefficient), self.rat(b), self.rat(e))
            multiplier = self.tau if (r, p) == selected else 1
            term = coefficient * t ** p * multiplier
            h[0] += term * self.s ** r
            if r >= 1:
                h[1] += term * b * self.s ** (r - 1)
                h[2] -= term * (2 * b + e) / self.m * self.s ** (r - 1)
            if r >= 2:
                h[3] += term * e * self.s ** (r - 2)
        assert 2 * h[1] + self.m * h[2] + self.s * h[3] == 0
        return tuple(h)

    def five_forms(self):
        """Assemble E,p,K,T_0,T_half by homogeneity and the full translation Hessian (Proposition 5.5)."""
        h = self.tensor_profile()
        first = self.homogeneity_derivative(h)
        second = self.homogeneity_derivative(first)
        return {'E': self.corrected_pairing(h, h), 'p': 2 * self.corrected_pairing(h, first), 'K': 2 * self.corrected_pairing(first, first) + 2 * self.corrected_pairing(h, second), 'T_0': self.translation_hessian(h, self.K.zero), 'T_half': self.translation_hessian(h, self.K(1) / 2)}

    def cons(self, a):
        return self.P(a)

    def poch(self, x, k):
        v = self.K.one
        if k >= 0:
            for i in range(k):
                v *= x + i
        else:
            for i in range(1, 1 - k):
                v /= x - i
        return v

    @lru_cache(None)
    def volume_moment(self, k, p, nu):
        """Normalized radial-normal moment (Lemma 5.3); nu shifts the denominator exponent N-2."""
        n = self.N
        M = self.M
        if not self.symbolic:
            assert n - 3 + 2 * nu - 2 * k > 0 and n - 4 + 2 * nu - 2 * k - p > 0, ('divergent moment', k, p, nu)
        return (n - 4) * self.poch(M, k) * self.poch(M - 1, nu - k) / self.poch(n - 2, nu) / (n - 4 + 2 * nu - 2 * k - p)

    @lru_cache(None)
    def boundary_moment(self, k, nu):
        """Normalized boundary moment in the local inverse-pairing contribution."""
        n = self.N
        M = self.M
        if not self.symbolic:
            assert n - 3 + 2 * nu - 2 * k > 0, ('divergent boundary moment', k, nu)
        return (n - 4) * self.poch(M, k) * self.poch(M - 1, nu - k) / self.poch(n - 2, nu)

    def integrate(self, f, nu):
        out = self.zero
        for (k, p, v), c in f.items():
            out += self.tau ** v * (c * self.volume_moment(k, p, nu))
        return out

    def integrate_in_D(self, f, q, nu):
        out = self.zero
        for (a, b, v), c in f.items():
            out += self.tau ** v * (c * self.volume_moment(q, b, nu - a))
        return out

    def integrate_boundary_in_D(self, f, q, nu):
        out = self.zero
        for (a, b, v), c in f.items():
            assert b == 0
            out += self.tau ** v * (c * self.boundary_moment(q, nu - a))
        return out

    def to_D(self, f):
        f = self.P(f)
        out = self.PD.zero
        for (a, b, v), c in f.items():
            out += c * (self.D - self.t_hat_D ** 2) ** a * self.t_hat_D ** b * self.tau_D ** v
        return out

    def at_boundary_one(self, f):
        out = self.PD.zero
        for (a, b, v), c in f.items():
            out += c * self.D ** a * self.tau_D ** v
        return out

    def from_D(self, f):
        out = self.zero
        for (a, b, v), c in f.items():
            out += c * (self.s + self.t_hat ** 2) ** a * self.t_hat ** b * self.tau ** v
        return out

    def homogeneity_derivative(self, h):
        """Original-coordinate Euler derivative, with basis degrees 0,2,2,4."""
        s, t_hat = (self.s, self.t_hat)
        return tuple((2 * s * f.diff(s) + (t_hat - 1) * f.diff(t_hat) + w * f for f, w in zip(h, (0, 2, 2, 4))))

    def tensor_laplacian(self, h):
        s, t_hat = (self.s, self.t_hat)
        m = self.m
        a, b, c, d = h
        return (4 * s * a.diff(s).diff(s) + 2 * m * a.diff(s) + 4 * b + a.diff(t_hat).diff(t_hat), 4 * s * b.diff(s).diff(s) + (2 * m + 8) * b.diff(s) + 4 * d + b.diff(t_hat).diff(t_hat), 4 * s * c.diff(s).diff(s) + (2 * m + 8) * c.diff(s) + 2 * d + c.diff(t_hat).diff(t_hat), 4 * s * d.diff(s).diff(s) + (2 * m + 16) * d.diff(s) + d.diff(t_hat).diff(t_hat))

    def tensor_inner_product(self, h, k):
        a, b, c, d = h
        aa, bb, cc, dd = k
        s = self.s
        m = self.m
        return (a * aa, 2 * (a * bb + b * aa) + 2 * s * b * bb, a * dd + d * aa + 2 * b * bb + 2 * (b * cc + c * bb) + 2 * s * (b * dd + d * bb) + m * c * cc + s * (c * dd + d * cc) + s ** 2 * d * dd)

    def scalar_laplacian(self, F):
        a, b, c = F
        s = self.s
        t_hat = self.t_hat
        m = self.m
        return (4 * s * a.diff(s).diff(s) + 2 * m * a.diff(s) + 2 * b + a.diff(t_hat).diff(t_hat), 4 * s * b.diff(s).diff(s) + (2 * m + 8) * b.diff(s) + 8 * c + b.diff(t_hat).diff(t_hat), 4 * s * c.diff(s).diff(s) + (2 * m + 16) * c.diff(s) + c.diff(t_hat).diff(t_hat))

    def gradient_inner_product(self, h, k):
        f = self.scalar_laplacian(self.tensor_inner_product(h, k))
        g = self.tensor_inner_product(self.tensor_laplacian(h), k)
        v = self.tensor_inner_product(h, self.tensor_laplacian(k))
        return tuple(((a - b - c) / 2 for a, b, c in zip(f, g, v)))

    def angular_average(self, F):
        a, b, c = F
        s = self.s
        return a + b * s / self.m + c * s ** 2 * self.v0

    def angular_average_x2(self, F, lam):
        a, b, c = F
        s = self.s
        m = self.m
        return a * s / m + b * s ** 2 * (1 + 2 * lam) / (m * (m + 2)) + c * s ** 3 * (2 + 8 * lam) / (m * (m + 2) * (m + 4))

    def radial_contractions(self, h):
        a, b, c, d = h
        s = self.s
        B1 = a + s * b
        B2 = b + c + s * d
        R = B1 + s * B2
        return (B1, B2, R)

    def source(self, h):
        R = self.radial_contractions(h)[2]
        return self.N * (self.N - 2) * R

    def raw_pairing(self, h, k):
        """Polarized raw metric terms, including divergence terms when present."""
        b1, b2, _ = self.radial_contractions(h)
        c1, c2, _ = self.radial_contractions(k)
        s = self.s
        m = self.m
        n = self.N
        V = s * b1 * c1 / m + self.v0 * (s ** 2 * (b1 * c2 + b2 * c1) + s ** 3 * b2 * c2)
        return 2 * (n - 1) * (n - 2) * self.integrate(V, 2) - self.integrate(self.angular_average(self.gradient_inner_product(h, k)), 0) / 4

    def polynomial_corrector(self, F, q):
        """Solve the polynomial interior Jacobi equation; return forcing, particular solution, and boundary defect. Check the PDE residual and Jacobi compatibility exactly."""
        FD = self.to_D(F)
        R = self.PD.zero
        for (a, b, v), c in FD.items():
            while True:
                diag = 2 * (self.N - 2 * a) * (a + b + q - 1)
                if diag == 0:
                    assert c == 0, ('Jacobi obstruction', a, b, v, c)
                    break
                cc = c / diag
                R += cc * self.D ** a * self.t_hat_D ** b * self.tau_D ** v
                if b < 2:
                    break
                c = b * (b - 1) * cc
                a += 1
                b -= 2
        residual = self.PD.zero
        for (a, b, v), c in R.items():
            residual += c * 2 * (self.N - 2 * a) * (a + b + q - 1) * self.D ** a * self.t_hat_D ** b * self.tau_D ** v
            if b >= 2:
                residual -= c * b * (b - 1) * self.D ** (a + 1) * self.t_hat_D ** (b - 2) * self.tau_D ** v
        assert residual == FD
        P = self.at_boundary_one(2 * R.diff(self.D) + R.diff(self.t_hat_D))
        if q == 1:
            assert self.integrate_boundary_in_D(P, q, 2) == 0, ('boundary kernel obstruction', self.integrate_boundary_in_D(P, q, 2))
        return (FD, R, P)

    def response_coefficient(self, q, a, b):
        key = (q, min(a, b), max(a, b))
        if key not in self.cache_response:
            value = _scalar_flat_boundary_response(self.Nsym, *key)
            self.cache_response[key] = self.K.from_sympy(value)
        return self.cache_response[key]

    def response_pairing(self, P, Q, q):
        out = self.zero
        for (a, b, v), c in P.items():
            assert b == 0
            for (aa, bb, vv), cc in Q.items():
                assert bb == 0
                out += self.tau ** (v + vv) * (c * cc * self.response_coefficient(q, a, aa))
        return out

    def inverse_pairing(self, F, G, q):
        """Exact interior + local boundary + spectral response reconstruction (Lemma 5.1)."""
        FD, R, P = self.polynomial_corrector(F, q)
        GD, S, Q = self.polynomial_corrector(G, q)
        v = self.integrate_in_D((FD * S + GD * R) / 2, q, 3)
        v += self.integrate_boundary_in_D((self.at_boundary_one(R) * Q + self.at_boundary_one(S) * P) / 2, q, 2)
        v += self.response_pairing(P, Q, q)
        return v

    def corrected_pairing(self, h, k):
        return self.raw_pairing(h, k) - self.v0 / self.c * self.inverse_pairing(self.source(h), self.source(k), 2)

    def raw_translation_hessian(self, h, lam):
        n, m, s = (self.N, self.m, self.s)
        a, b, c, d = h
        B1, B2, R = self.radial_contractions(h)
        qnorm = s ** 2 * self.v0
        u = 2 * lam * s ** 2 / (m * (m + 2))
        qx = (2 + 8 * lam) * s ** 3 / (m * (m + 2) * (m + 4))
        vx = (1 + 2 * lam) * s ** 2 / (m * (m + 2))
        row = a * a * lam + c * c * qnorm + s * (b * b * lam * s / m + 2 * b * d * u + d * d * qx) + b * b * vx + 4 * a * b * lam * s / m + 2 * a * d * u + 4 * b * c * u + 2 * c * d * qx + 2 * b * b * u + 2 * b * d * qx
        xaH2x = a * B1 * lam * s / m + b * B1 * vx + B1 * (b + c + B2) * u + (d * B1 + B2 * B2) * qx
        Vtrip = (self.zero, B1 * B1, 2 * B1 * B2 + s * B2 * B2)
        V = self.angular_average(Vtrip)
        Vx = self.angular_average_x2(Vtrip, lam)
        kin = 2 * (n - 1) * (n - 2) * (2 * self.integrate(row, 2) - 8 * n * self.integrate(xaH2x, 3) + 4 * n * (n + 1) * self.integrate(Vx, 4) - 2 * n * self.integrate(V, 3))
        grad = self.gradient_inner_product(h, h)
        curv = -(n - 2) * (n - 1) * self.integrate(self.angular_average_x2(grad, lam), 2) + (n - 2) / 2 * self.integrate(self.angular_average(grad), 1)
        return kin + curv

    def translation_hessian(self, h, lam):
        """First/first and second/zeroth source pairings; lam is the squared eigenvalue of the unit generating matrix."""
        n, m, s = (self.N, self.m, self.s)
        a, b, c, d = h
        B1, B2, R = self.radial_contractions(h)
        C1 = 2 * s * B2
        C3 = 2 * (R.diff(s) - B2)
        F1 = n * (n - 2) * (C1 + 2 * s * C3 / (m + 2))
        F3 = n * (n - 2) * C3
        F2 = n * (n - 2) * (lam * (8 * s * B2.diff(s) + 4 * b) + (2 * R.diff(s) - 4 * B2 + 2 * c) + s * (1 + 4 * lam) / (m + 4) * (4 * R.diff(s).diff(s) - 8 * B2.diff(s) + 2 * d))
        norm1 = lam / m
        norm3 = 2 / (m * (m + 2) * (m + 4)) + 4 * lam / ((m + 2) ** 2 * (m + 4))
        inv = (norm1 * self.inverse_pairing(F1, F1, 1) if lam else self.zero) + norm3 * self.inverse_pairing(F3, F3, 3) + self.v0 * self.inverse_pairing(self.source(h), F2, 2)
        return self.raw_translation_hessian(h, lam) - 2 * inv / self.c

class MinimalEngine(ScalarFlatEngine):
    """Minimal Type-I engine. Here the internal t_hat equals the physical coordinate t=x_N, and D=1+s+t_hat**2. Full divergence terms and the parity-separated response in Q(N)[w] are retained."""

    def __init__(self, dimension=None, family='I_nonumbilic'):
        super().__init__(dimension, family)
        self.P, self.s, self.t_hat, self.tau, self.w = ring('s,t_hat,tau,w', self.K)
        self.PD, self.D, self.t_hat_D, self.tau_D, self.w_D = ring('D,t_hat,tau,w', self.K)
        self.zero = self.P.zero
        self.normal_shift = 0

    def conv_rational(self, f):
        if self.symbolic:
            return self.K.from_sympy(_response_field.to_sympy(f))
        nn = int(self.Nsym)
        return self.K.from_sympy(sp.Rational(f.numer.evaluate(0, nn)) / sp.Rational(f.denom.evaluate(0, nn)))

    @lru_cache(None)
    def volume_moment(self, k, p, nu):
        """Normalized radial-normal moment (Lemma 5.3); nu shifts the denominator exponent N-2."""
        n = self.N
        M = self.M
        H = (n - 4) / 2
        if not self.symbolic:
            assert H + nu - k - self.K(p) / 2 > 0, ('bad moment', k, p, nu)
        if p % 2 == 0:
            v = self.poch(M, k) * self.poch(self.K(1) / 2, p // 2) * self.poch(H, nu - k - p // 2) / self.poch(n - 2, nu)
            return self.cons(v)
        else:
            v = self.poch(M, k) * int(sp.factorial(p // 2)) * self.poch(H - self.K(1) / 2, nu - k - p // 2) / self.poch(n - 2, nu)
            return self.w * v

    @lru_cache(None)
    def boundary_moment(self, k, nu):
        """Normalized boundary moment in the local inverse-pairing contribution."""
        n = self.N
        M = self.M
        if not self.symbolic:
            assert M - 1 + nu - k > 0
        return self.w * (n - 5) * self.poch(M, k) * self.poch(M - 1, nu - k) / self.poch(n - 2, nu)

    def integrate(self, f, nu):
        out = self.zero
        for (k, p, v, w), c in f.items():
            out += self.tau ** v * self.w ** w * c * self.volume_moment(k, p, nu)
        return out

    def integrate_in_D(self, f, q, nu):
        out = self.zero
        for (a, b, v, w), c in f.items():
            out += self.tau ** v * self.w ** w * c * self.volume_moment(q, b, nu - a)
        return out

    def integrate_boundary_in_D(self, f, q, nu):
        out = self.zero
        for (a, b, v, w), c in f.items():
            assert b == 0
            out += self.tau ** v * self.w ** w * c * self.boundary_moment(q, nu - a)
        return out

    def to_D(self, f):
        f = self.P(f)
        out = self.PD.zero
        for (a, b, v, w), c in f.items():
            out += c * (self.D - 1 - self.t_hat_D ** 2) ** a * self.t_hat_D ** b * self.tau_D ** v * self.w_D ** w
        return out

    def at_boundary_zero(self, f):
        out = self.PD.zero
        for (a, b, v, w), c in f.items():
            if not b:
                out += c * self.D ** a * self.tau_D ** v * self.w_D ** w
        return out

    def from_D(self, f):
        out = self.zero
        for (a, b, v, w), c in f.items():
            out += c * (1 + self.s + self.t_hat ** 2) ** a * self.t_hat ** b * self.tau ** v * self.w ** w
        return out

    def homogeneity_derivative(self, h):
        """Original-coordinate Euler derivative, with basis degrees 0,2,2,4."""
        s, t_hat = (self.s, self.t_hat)
        return tuple((2 * s * f.diff(s) + t_hat * f.diff(t_hat) + w * f for f, w in zip(h, (0, 2, 2, 4))))

    def divergence_coefficients(self, h):
        a, b, c, d = h
        s = self.s
        m = self.m
        l1 = 2 * a.diff(s) + 2 * s * b.diff(s) + (m + 2) * b + 2 * c
        l2 = 2 * b.diff(s) + 2 * c.diff(s) + 2 * s * d.diff(s) + (m + 3) * d
        q0 = 2 * l1.diff(s) + 2 * s * l2.diff(s) + (m + 2) * l2
        return (l1, l2, q0)

    def source(self, h):
        n = self.N
        D = 1 + self.s + self.t_hat ** 2
        l1, l2, q0 = self.divergence_coefficients(h)
        return n * (n - 2) * self.radial_contractions(h)[2] - (n - 2) * D * (l1 + self.s * l2) + self.c * D ** 2 * q0

    def vector_inner_product(self, b1, b2, c1, c2):
        s = self.s
        return s * b1 * c1 / self.m + self.v0 * (s ** 2 * (b1 * c2 + b2 * c1) + s ** 3 * b2 * c2)

    def raw_pairing(self, h, k):
        """Polarized raw metric terms, including divergence terms when present."""
        v = super().raw_pairing(h, k)
        b1, b2, _ = self.radial_contractions(h)
        c1, c2, _ = self.radial_contractions(k)
        l1, l2, _ = self.divergence_coefficients(h)
        ll1, ll2, _ = self.divergence_coefficients(k)
        v += self.integrate(self.vector_inner_product(l1, l2, ll1, ll2), 0) / 2
        v -= (self.N - 2) * self.integrate(self.vector_inner_product(b1, b2, ll1, ll2) + self.vector_inner_product(c1, c2, l1, l2), 1)
        return v

    def polynomial_corrector(self, F, q):
        """Solve the polynomial interior Jacobi equation; return forcing, particular solution, and boundary defect. Check the PDE residual and Jacobi compatibility exactly."""
        FD = self.to_D(F)
        pending = FD.copy()
        R = self.PD.zero
        while pending:
            mon = max(pending, key=lambda t_hat: (2 * t_hat[0] + t_hat[1], t_hat[1], t_hat[2], t_hat[3]))
            a, b, v, w = mon
            c = pending.pop(mon)
            diag = 2 * (self.N - 2 * a) * (a + b + q - 1)
            if not diag:
                assert not c, ('polynomial kernel obstruction', mon, c)
                continue
            cc = c / diag
            R += cc * self.D ** a * self.t_hat_D ** b * self.tau_D ** v * self.w_D ** w
            if a:
                pending -= 4 * a * (a - 1 - self.N) * cc * self.D ** (a - 1) * self.t_hat_D ** b * self.tau_D ** v * self.w_D ** w
            if b >= 2:
                pending += b * (b - 1) * cc * self.D ** (a + 1) * self.t_hat_D ** (b - 2) * self.tau_D ** v * self.w_D ** w
        residual = self.PD.zero
        for (a, b, v, w), c in R.items():
            residual += 2 * (self.N - 2 * a) * (a + b + q - 1) * c * self.D ** a * self.t_hat_D ** b * self.tau_D ** v * self.w_D ** w
            if a:
                residual += 4 * a * (a - 1 - self.N) * c * self.D ** (a - 1) * self.t_hat_D ** b * self.tau_D ** v * self.w_D ** w
            if b >= 2:
                residual -= b * (b - 1) * c * self.D ** (a + 1) * self.t_hat_D ** (b - 2) * self.tau_D ** v * self.w_D ** w
        assert residual == FD
        P = self.at_boundary_zero(R.diff(self.t_hat_D))
        if q == 1:
            assert self.integrate_boundary_in_D(P, q, 2) == 0, ('boundary Jacobi obstruction', self.integrate_boundary_in_D(P, q, 2))
        return (FD, R, P)

    def response_coefficient(self, q, a, b):
        key = (q, min(a, b), max(a, b))
        if key not in self.cache_response:
            if not self.symbolic:
                assert self.N > 2 * (a + b + q)
            c, d = _minimal_response_coefficients(*key)
            self.cache_response[key] = self.cons(self.conv_rational(c)) + self.w ** 2 * self.conv_rational(d)
        return self.cache_response[key]

    def response_pairing(self, P, Q, q):
        out = self.zero
        for (a, b, v, w), c in P.items():
            assert b == 0
            for (aa, bb, vv, ww), cc in Q.items():
                assert bb == 0
                out += self.tau ** (v + vv) * self.w ** (w + ww) * c * cc * self.response_coefficient(q, a, aa)
        return out

    def inverse_pairing(self, F, G, q):
        """Exact interior + local boundary + spectral response reconstruction (Lemma 5.1)."""
        FD, R, P = self.polynomial_corrector(F, q)
        GD, S, Q = self.polynomial_corrector(G, q)
        v = self.integrate_in_D((FD * S + GD * R) / 2, q, 3)
        v += self.integrate_boundary_in_D((self.at_boundary_zero(R) * Q + self.at_boundary_zero(S) * P) / 2, q, 2)
        v += self.response_pairing(P, Q, q)
        return v

    def raw_translation_hessian(self, h, lam):
        v = super().raw_translation_hessian(h, lam)
        n, m, s = (self.N, self.m, self.s)
        a, b, c, d = h
        l1, l2, _ = self.divergence_coefficients(h)
        b1, b2, _ = self.radial_contractions(h)
        ds = (self.zero, l1 * l1, 2 * l1 * l2 + s * l2 * l2)
        v += 2 * (n - 2) * (n - 1) * self.integrate(self.angular_average_x2(ds, lam), 2) - (n - 2) * self.integrate(self.angular_average(ds), 1)
        fv = (self.zero, b1 * l1, b1 * l2 + b2 * l1 + s * b2 * l2)
        u = 2 * lam * s ** 2 / (m * (m + 2))
        vx = (1 + 2 * lam) * s ** 2 / (m * (m + 2))
        qx = (2 + 8 * lam) * s ** 3 / (m * (m + 2) * (m + 4))
        xa = a * l1 * lam * s / m + b * l1 * vx + ((b + c) * l1 + b1 * l2) * u + (d * l1 + b2 * l2) * qx
        v += -8 * n * (n - 1) * (n - 2) * self.integrate(self.angular_average_x2(fv, lam), 3) + 4 * (n - 1) * (n - 2) * self.integrate(self.angular_average(fv), 2) + 8 * (n - 1) * (n - 2) * self.integrate(xa, 2)
        return v

    def translation_hessian(self, h, lam):
        """First/first and second/zeroth source pairings; lam is the squared eigenvalue of the unit generating matrix."""
        n, m, s = (self.N, self.m, self.s)
        D = 1 + s + self.t_hat ** 2
        a, b, c, d = h
        B1, B2, R = self.radial_contractions(h)
        l1, l2, q0 = self.divergence_coefficients(h)
        L = l1 + s * l2
        u = n * (n - 2) * 2 * s * B2 - (n - 2) * D * (l1 + 2 * s * l2) + 2 * self.c * D ** 2 * q0
        v = n * (n - 2) * 2 * (R.diff(s) - B2) - (n - 2) * D * (2 * L.diff(s) - l2) + 2 * self.c * D ** 2 * q0.diff(s)
        F1 = u + 2 * s * v / (m + 2)
        F3 = v
        G2 = lam * (8 * s * B2.diff(s) + 4 * b) + (2 * R.diff(s) - 4 * B2 + 2 * c) + s * (1 + 4 * lam) / (m + 4) * (4 * R.diff(s).diff(s) - 8 * B2.diff(s) + 2 * d)
        V2 = 2 * L.diff(s) - 2 * l2 + s * (1 + 4 * lam) / (m + 4) * (4 * L.diff(s).diff(s) - 4 * l2.diff(s)) + lam * (8 * L.diff(s) - 4 * l1.diff(s) - 4 * l2)
        C2 = (2 + 8 * lam) * q0.diff(s) + 4 * s * (1 + 4 * lam) / (m + 4) * q0.diff(s).diff(s)
        F2 = n * (n - 2) * G2 - (n - 2) * D * V2 + self.c * D ** 2 * C2
        norm1 = lam / m
        norm3 = 2 / (m * (m + 2) * (m + 4)) + 4 * lam / ((m + 2) ** 2 * (m + 4))
        inv = (norm1 * self.inverse_pairing(F1, F1, 1) if lam else self.zero) + norm3 * self.inverse_pairing(F3, F3, 3) + self.v0 * self.inverse_pairing(self.source(h), F2, 2)
        return self.raw_translation_hessian(h, lam) - 2 * inv / self.c

class ScalarFlatUmbilicEngine(MinimalEngine):
    """Current degree-eight scalar-flat umbilic profile: full scalar tensor contractions with Type-II moments and Robin operator."""

    def __init__(self, dimension=None):
        ScalarFlatEngine.__init__(self, dimension, 'II_umbilic')
    homogeneity_derivative = ScalarFlatEngine.homogeneity_derivative
    inverse_pairing = ScalarFlatEngine.inverse_pairing
    response_pairing = ScalarFlatEngine.response_pairing
    response_coefficient = ScalarFlatEngine.response_coefficient
    polynomial_corrector = ScalarFlatEngine.polynomial_corrector
    from_D = ScalarFlatEngine.from_D
    to_D = ScalarFlatEngine.to_D
    integrate_boundary_in_D = ScalarFlatEngine.integrate_boundary_in_D
    integrate_in_D = ScalarFlatEngine.integrate_in_D
    integrate = ScalarFlatEngine.integrate
    boundary_moment = ScalarFlatEngine.boundary_moment
    volume_moment = ScalarFlatEngine.volume_moment

    def source(self, h):
        n = self.N
        D = self.s + self.t_hat ** 2
        l1, l2, q0 = self.divergence_coefficients(h)
        return n * (n - 2) * self.radial_contractions(h)[2] - (n - 2) * D * (l1 + self.s * l2) + self.c * D ** 2 * q0

    def translation_hessian(self, h, lam):
        """First/first and second/zeroth source pairings; lam is the squared eigenvalue of the unit generating matrix."""
        n, m, s = (self.N, self.m, self.s)
        D = s + self.t_hat ** 2
        a, b, c, d = h
        B1, B2, R = self.radial_contractions(h)
        l1, l2, q0 = self.divergence_coefficients(h)
        L = l1 + s * l2
        u = n * (n - 2) * 2 * s * B2 - (n - 2) * D * (l1 + 2 * s * l2) + 2 * self.c * D ** 2 * q0
        v = n * (n - 2) * 2 * (R.diff(s) - B2) - (n - 2) * D * (2 * L.diff(s) - l2) + 2 * self.c * D ** 2 * q0.diff(s)
        F1 = u + 2 * s * v / (m + 2)
        F3 = v
        G2 = lam * (8 * s * B2.diff(s) + 4 * b) + (2 * R.diff(s) - 4 * B2 + 2 * c) + s * (1 + 4 * lam) / (m + 4) * (4 * R.diff(s).diff(s) - 8 * B2.diff(s) + 2 * d)
        V2 = 2 * L.diff(s) - 2 * l2 + s * (1 + 4 * lam) / (m + 4) * (4 * L.diff(s).diff(s) - 4 * l2.diff(s)) + lam * (8 * L.diff(s) - 4 * l1.diff(s) - 4 * l2)
        C2 = (2 + 8 * lam) * q0.diff(s) + 4 * s * (1 + 4 * lam) / (m + 4) * q0.diff(s).diff(s)
        F2 = n * (n - 2) * G2 - (n - 2) * D * V2 + self.c * D ** 2 * C2
        norm1 = lam / m
        norm3 = 2 / (m * (m + 2) * (m + 4)) + 4 * lam / ((m + 2) ** 2 * (m + 4))
        inv = (norm1 * self.inverse_pairing(F1, F1, 1) if lam else self.zero) + norm3 * self.inverse_pairing(F3, F3, 3) + self.v0 * self.inverse_pairing(self.source(h), F2, 2)
        return self.raw_translation_hessian(h, lam) - 2 * inv / self.c


def minimal_telescope(q, a, b, n0):
    """Ordinary SymPy parity telescoper data in N,k.

    A_0(k)P_star(k+1)-B_0(k-1)P_star(k)=C_0(k), and
    r(k)=-B_0(k-1)P_star(k)/C_0(k). For the parity summand a_k,
    a_k*r(k)-a_{k+1}*r(k+1)=a_k. n0 is 0 or 1, except that 2
    replaces the excluded even Jacobi index when q=1.
    """
    value,(A_0,B_0,C_0,P_star) = _minimal_telescope_ring(q,a,b,n0)
    # Form the numerator in Q(N)[k]. Keeping this exact quotient avoids
    # expanding every rational coefficient into one large bivariate fraction.
    r_numerator = -B_0.compose(_spectral_k, _spectral_k - 1) * P_star
    r = r_numerator.as_expr() / C_0.as_expr()
    A_0,B_0,C_0,P_star = [v.as_expr() for v in (A_0,B_0,C_0,P_star)]
    return {"A_0":A_0,"B_0":B_0,"C_0":C_0,"P_star":P_star,
            "r":r,"r_0":_response_field.to_sympy(value)}


def boundary_response(endpoint, q, a, b):
    """Exact normalized boundary response R_q(a,b) in N,w."""
    if endpoint == "II":
        return _scalar_flat_boundary_response(N,q,a,b)
    if endpoint == "I":
        even,odd = _minimal_response_coefficients(q,a,b)
        return _response_field.to_sympy(even)+w**2*_response_field.to_sympy(odd)
    raise ValueError("endpoint must be 'II' or 'I'")


@lru_cache(None)
def reconstruct_forms(family):
    """Reconstruct E,p,K,T_0,T_half from tensor rows, without stored models.

    Forms are normalized by sphere area times the endpoint bubble mass.
    p,K are logarithmic scale derivatives. T_0,T_half correspond to
    squared generating-matrix eigenvalues 0,1/2. The outputs are SymPy
    expressions in the shared N,tau,w; every inverse pairing is exact.
    """
    if family == "II_nonumbilic":
        engine = ScalarFlatEngine(family=family)
    elif family == "II_umbilic":
        engine = ScalarFlatUmbilicEngine()
    elif family in ("I_nonumbilic","I_umbilic"):
        engine = MinimalEngine(family=family)
    else:
        raise ValueError(f"Unknown endpoint family: {family}")
    answer = {}
    for name,polynomial in engine.five_forms().items():
        expression = polynomial.as_expr()
        assert expression.free_symbols <= {N,tau,w}, (family,name,expression.free_symbols)
        assert sp.Poly(expression,tau,w).degree(tau) <= 2
        assert sp.Poly(expression,tau,w).degree(w) <= 2
        answer[name] = expression
    return answer


# -----------------------------------------------------------------------------
# Exact boundary identities and agreement with Appendix A.
# -----------------------------------------------------------------------------

def verify_printed_rows(manuscript):
    """Compare all 69 defining rows with the two tables in Appendix A.

    The computation itself uses embedded exact rows, not parsed TeX. This
    separate check prevents the manuscript and executable inputs from drifting.
    """
    import re

    def rational(cell):
        cell = cell.strip().strip('$')
        if cell == r'\dagger':
            return 'determined'
        if cell == '--':
            return None
        if cell == r'\dfrac{m-2}{m-1}':
            return (N - 3) / (N - 2)
        match = re.fullmatch(r'\\dfrac\{(-?\d+)\}\{(-?\d+)\}', cell)
        return sp.Rational(int(match[1]), int(match[2])) if match else sp.Rational(cell)

    tables = {4: {}, 8: {}}
    for line in manuscript.splitlines():
        if re.match(r'^\d+&\d+&', line):
            cells = line.split(r'\\')[0].split('&')
            if len(cells) in tables:
                tables[len(cells)][tuple(map(int, cells[:2]))] = tuple(map(rational, cells[2:]))
    assert len(tables[4]) == 15 and len(tables[8]) == 23
    counts = {}
    for family, column in [('II_nonumbilic', 0), ('I_nonumbilic', 1)]:
        rows = defining_rows(family)
        assert {(int(k), int(p)): sp.Rational(c) for k, p, c, b, e in rows} == {
            kp: values[column] for kp, values in tables[4].items()
        }, family
        counts[family] = len(rows)
    for family, column in [('II_umbilic', 0), ('I_umbilic', 3)]:
        expected = {(int(k), int(p)): (c, b, e) for k, p, c, b, e in defining_rows(family)}
        for kp, cells in tables[8].items():
            printed = cells[column:column + 3]
            if kp not in expected:
                assert printed[0] == 0 and all(value in (0, 'determined') for value in printed[1:]), (family, kp)
            else:
                c, b, e = expected[kp]
                # Table 4 lists c/2, c*b/2, c*e: all independent entries
                # are exact terminating decimals. Boundary rows list c/2;
                # their two remaining coefficients follow the stated rule.
                if kp[1] == 0:
                    assert printed == (c/2, 'determined', 'determined'), (family, kp)
                    assert b == -1 and sp.cancel(e-(N-3)/(N-2)) == 0
                else:
                    assert all(sp.cancel(x-y) == 0 for x,y in zip(printed, (c/2,c*b/2,c*e))), (family,kp)
        assert set(expected) <= set(tables[8])
        counts[family] = len(expected)
    assert sum(counts.values()) == 69
    return {'status': 'PASS', 'rows': counts}


def verify_boundary_responses():
    """Verify all 80 minimal parity sums on their whole convergence domains.

    This checks the polynomial equation for P_star, the original ratio a_(k+1)/a_k,
    the rational multiplier r(k), pole freedom and its O(k) degree bound.
    Gamma asymptotics in the paper then give a_k*r(k) -> 0 for
    N > max(4, 2*(a+b+q)); the script does not replace this limit by truncation.
    """
    field = QQ.frac_field(N)
    polynomial_ring, kk = ring('k', field)
    dimension = field.from_sympy(N)

    def shifted_positive(expression, lower, strict_constant=False):
        poly = sp.Poly(expression, N, domain=QQ).shift(lower)
        coeffs = poly.all_coeffs()
        assert all(c >= 0 for c in coeffs) and any(c > 0 for c in coeffs)
        if strict_constant:
            assert coeffs[-1] > 0

    records = []
    for q, maximum in [(1, 4), (2, 4), (3, 3)]:
        for a in range(maximum + 1):
            for b in range(a, maximum + 1):
                for n_0 in ([2, 1] if q == 1 else [0, 1]):
                    certificate = minimal_telescope(q, a, b, n_0)
                    A_0, B_0, C_0, P_star = [polynomial_ring.from_expr(certificate[name])
                        for name in ('A_0', 'B_0', 'C_0', 'P_star')]
                    B_1 = B_0.compose(kk, kk - 1)
                    assert A_0 * P_star.compose(kk, kk + 1) - B_1 * P_star == C_0

                    n = 2 * kk + n_0
                    A_star = dimension - 2 + 2 * q
                    C_a, C_b = dimension - 1 + q - a, dimension - 1 + q - b
                    numerator = ((n + A_star) * (n + A_star + 1)
                        * (n + a + q) * (n + a + q + 1)
                        * (n + b + q) * (n + b + q + 1)
                        * (2 * n + A_star + 4) * (n + q - 1) * (n + q + dimension))
                    denominator = ((n + 1) * (n + 2) * (n + C_a) * (n + C_a + 1)
                        * (n + C_b) * (n + C_b + 1) * (2 * n + A_star)
                        * (n + q) * (n + q + dimension + 1))
                    assert numerator * B_0 * C_0 == denominator * A_0 * C_0.compose(kk, kk + 1)

                    N_crit = max(4, 2 * (a + b + q))
                    for coefficient in P_star.values():
                        shifted_positive(coefficient.denom.as_expr(), N_crit)
                    r_numerator = -B_1 * P_star
                    order = min(monomial[0] for monomial in C_0)
                    assert all(monomial[0] >= order for monomial in r_numerator)
                    r_numerator = r_numerator.exquo(kk**order)
                    r_denominator = C_0.exquo(kk**order)
                    for coefficient in r_denominator.values():
                        assert coefficient.denom.degree() == 0
                        shifted_positive(field.to_sympy(coefficient), N_crit)
                    assert r_denominator.get((0,), field.zero) != 0
                    assert r_numerator.degree() - r_denominator.degree() <= 1
                    r_0 = r_numerator.get((0,), field.zero) / r_denominator.get((0,), field.zero)
                    assert r_0 == field.from_sympy(certificate['r_0'])
                    # Cross-multiplication in Q(N)[k] checks the same exact
                    # equality without expanding large common denominators.
                    numerator_expression, denominator_expression = sp.fraction(certificate['r'])
                    assert (polynomial_ring.from_expr(numerator_expression) * r_denominator
                            == polynomial_ring.from_expr(denominator_expression) * r_numerator)
                    records.append({'q': q, 'a': a, 'b': b, 'n_0': n_0,
                        'N_crit': N_crit, 'cancelled_k_power': order,
                        **{name: str(value) for name, value in certificate.items()}, 'status': 'PASS'})
                    if len(records) % 20 == 0:
                        print('Exact telescopers:', len(records), '/ 80 PASS', flush=True)
    assert len(records) == 80

    # Printed examples independently fix the two normalizations.
    R_II = N * (N**2 - 2*N - 5) / (4*(N-2)*(N-1))
    R_I = sp.Rational(1, 4) + ((N-5)*(N-3)/((N-4)*(N-2)))**2 * w**2
    assert sp.cancel(boundary_response('II', 2, 0, 0) - R_II) == 0
    assert sp.cancel(boundary_response('I', 2, 0, 0) - R_I) == 0
    for q, maximum in [(1, 4), (2, 4), (3, 3)]:
        for a in range(maximum + 1):
            for b in range(a, maximum + 1):
                for endpoint in ('II', 'I'):
                    assert sp.cancel(boundary_response(endpoint, q, a, b)
                                     - boundary_response(endpoint, q, b, a)) == 0
    return {'status': 'PASS', 'parity_identities': 80, 'response_symmetry_checks': 80,
            'terminal_decay_exponent': '2*(a+b+q)-N < 0', 'certificates': records}


def verify_model_identities(family, forms):
    """Check the degree structure and the four printed leading coefficients."""
    assert set(forms) == {'E', 'p', 'K', 'T_0', 'T_half'}
    for name, expression in forms.items():
        assert expression.free_symbols <= {N, tau, w}, (family, name)
        poly = sp.Poly(expression, tau, w)
        assert poly.degree(tau) <= 2 and poly.degree(w) <= 2, (family, name)
    assert sp.Poly(forms['T_0'], tau).degree() <= 1
    assert sp.Poly(forms['T_half'], tau).degree() <= 1
    a = sp.Poly(forms['p'], tau).coeff_monomial(tau**2)
    c_02 = sp.Rational('-1.2158794046')
    expected = {
        'II_nonumbilic': -(N**2-2*N-2)/(2*(N-1)*(N+1)),
        'II_umbilic': -32*(N-3)*(3*N**3-18*N**2+21*N+14)
            /(3*(N-6)*(N-5)*(N-2)**2*(N-1)*(N+1)),
        'I_nonumbilic': -(N-2)/(4*(N+1))
            -(N-5)**2*(N-3)**2*w**2/((N-4)**2*(N-2)*(N+1)),
        'I_umbilic': -4*c_02**2*(N-3)/(3*(N-6)*(N-2)),
    }
    assert sp.cancel(a-expected[family]) == 0, (family, 'printed leading coefficient')
    return {'status': 'PASS', 'five_form_degrees': True,
            'translation_forms_affine': True, 'printed_leading_coefficient': str(expected[family])}


"""Exact uniform sign verification from freshly reconstructed model forms.

Public entry point: verify_uniform_signs(family, forms).
``forms`` maps E, p, K, T_0, T_half to SymPy expressions in N, tau, w.
The routine reads no files and trusts no precomputed sign certificates.
It constructs the eleven tests, generates their positive coefficient
certificates, and reverses both the shifts and Bernstein conversion.
All coefficient arrays in the optional return value use decreasing powers.

The gamma comparison also uses the standard functional equation and
log-convexity of Gamma, plus the alternating arctangent series. Those
analytic ingredients are described in verify_gamma_enclosure; the finite
rational identities and inequalities used with them are checked here.
"""

from functools import lru_cache
from math import comb

import sympy as sp
from sympy.polys.domains import QQ
from sympy.polys.rings import ring


_SIGN_RANGES = {
    'II_nonumbilic': (15, 1, 11),
    'II_umbilic': (22, 2, 11),
    'I_nonumbilic': (15, 1, 43),
    'I_umbilic': (21, 2, 26),
}
_SIGN_FORM_KEYS = ('E', 'p', 'K', 'T_0', 'T_half')


@lru_cache(maxsize=1)
def verify_gamma_enclosure():
    """Verify the finite arithmetic in the paper's full-range gamma bound.

    Write d=N-11/2 and F_N=pi*w_N^2/2. Gamma recurrence gives
    F_(N+2)/F_N=((d+1/2)/(d+3/2))^2. Log-convexity gives
       d/(d+1/2) <= d*F_N <= d/(d-1/2),
    hence d*F_N tends to one. The checked comparison ratios below make
    F_N/U(d) strictly increasing and F_N/L(d) strictly decreasing along
    every step-two sequence. Their common limit is one. Therefore
       d/(d^2+1/8) < F_N < 1/d  (N>6).
    This proves every real N>6, without finite-dimensional sample checks.

    Machin's identity and the alternating series bound pi; the exact
    square inequalities then bound sqrt(2/pi). Finally the elementary
    square-root comparison yields the rational lower and upper w bounds
    for N>=15. The returned dictionary contains only serializable data.
    """
    assert __debug__, 'Exact verification requires assertions enabled.'
    d = sp.Symbol('d', positive=True)
    x = sp.Symbol('x', positive=True)
    gamma_step = sp.expand_func(
        sp.gamma(x + 1) * sp.gamma(x + sp.Rational(1, 2))
        / (sp.gamma(x + sp.Rational(3, 2)) * sp.gamma(x))
    )
    assert sp.cancel(gamma_step - x / (x + sp.Rational(1, 2))) == 0

    step = ((d + sp.Rational(1, 2)) / (d + sp.Rational(3, 2)))**2
    upper_F = 1 / d
    lower_F = d / (d**2 + sp.Rational(1, 8))
    upper_defect = sp.cancel(step * upper_F / upper_F.subs(d, d + 2) - 1)
    lower_defect = sp.cancel(step * lower_F / lower_F.subs(d, d + 2) - 1)
    assert sp.cancel(upper_defect - 2 / (d * (2*d + 3)**2)) == 0
    assert sp.cancel(lower_defect + 18 / ((d+2)*(2*d+3)**2*(8*d**2+1))) == 0
    for positive_expression in (upper_defect, -lower_defect):
        numerator, denominator = sp.fraction(positive_expression)
        assert all(c >= 0 for c in sp.Poly(numerator, d, domain=QQ).all_coeffs())
        assert all(c >= 0 for c in sp.Poly(denominator, d, domain=QQ).all_coeffs())
        assert numerator != 0 and denominator != 0
    assert sp.limit(d/(d+sp.Rational(1, 2)), d, sp.oo) == 1
    assert sp.limit(d/(d-sp.Rational(1, 2)), d, sp.oo) == 1

    def arctan_partial(last_index, argument):
        return sum((-1)**j * argument**(2*j+1) / (2*j+1)
                   for j in range(last_index+1))

    # tan(4 atan(1/5)-atan(1/239))=1, with the angle in (0,pi/2).
    z = sp.Rational(1, 5)
    v = sp.Rational(1, 239)
    tan_four = 4*z*(1-z*z)/(1-6*z*z+z**4)
    assert (tan_four-v)/(1+tan_four*v) == 1
    assert 0 < 4*(z-z**3/3)-v and 4*z < 1
    machin_lower = 16*arctan_partial(9, z)-4*arctan_partial(2, v)
    machin_upper = 16*arctan_partial(10, z)-4*arctan_partial(3, v)
    pi_lower = sp.Rational(314159265358979, 10**14)
    pi_upper = sp.Rational(314159265358980, 10**14)
    assert pi_lower < machin_lower < machin_upper < pi_upper
    c_minus = sp.Rational(7978845608, 10**10)
    c_plus = sp.Rational(7978845609, 10**10)
    assert c_minus**2*pi_upper < 2 < c_plus**2*pi_lower
    assert 0 < c_minus < c_plus

    # For 0<t<2, both sides of 1-t/2 < (1+t)^(-1/2) are positive.
    t = sp.Symbol('t')
    assert sp.expand((1-t/2)**2*(1+t)-1-t**2*(t-3)/4) == 0
    max_t = sp.Rational(1, 8) / sp.Rational(19, 2)**2
    assert 0 < max_t < 2
    y = sp.Symbol('y', positive=True)
    lower_w = c_minus*(1-1/(16*y**4))/y
    upper_w = c_plus/y
    assert sp.cancel(16*y**5*(upper_w-lower_w)
                     - (16*(c_plus-c_minus)*y**4+c_minus)) == 0
    assert 1-1/(16*sp.Rational(19, 2)**2) > 0

    return {
        'status': 'PASS',
        'gamma_comparison_range': 'all real N > 6',
        'rational_enclosure_range': 'all real N >= 15',
        'comparison_upper_defect': str(upper_defect),
        'comparison_lower_defect': str(lower_defect),
        'pi_lower': str(pi_lower), 'pi_upper': str(pi_upper),
        'c_minus': str(c_minus), 'c_plus': str(c_plus),
        'lower_w': str(lower_w), 'upper_w': str(upper_w),
        'analytic_inputs': [
            'Gamma functional equation and log-convexity',
            'Limit squeeze and monotone step-two comparison sequences',
            'Machin identity and alternating arctangent-series bounds',
        ],
        'finite_dimension_samples_used': 0,
    }


def _sign_canonical_forms(forms, N, tau, w):
    """Accept symbol assumptions independently; reject undeclared symbols/floats."""
    assert set(forms) == set(_SIGN_FORM_KEYS), ('five form keys', set(forms))
    canonical = {'N': N, 'tau': tau, 'w': w}
    answer = {}
    for name in _SIGN_FORM_KEYS:
        expression = sp.sympify(forms[name])
        assert not expression.atoms(sp.Float), (name, 'inexact floating coefficient')
        assert all(symbol.name in canonical for symbol in expression.free_symbols), (
            name, expression.free_symbols)
        answer[name] = expression.xreplace({symbol: canonical[symbol.name]
                                            for symbol in expression.free_symbols})
    return answer


def _sign_tau_rows(expression, N, tau, w, coefficient_field, w_ring, w_generator):
    """Three tau coefficients, each a polynomial in w over Q(N)."""
    polynomial = sp.Poly(expression, tau, w, domain=coefficient_field)
    assert polynomial.degree(tau) <= 2 and polynomial.degree(w) <= 2
    rows = [w_ring.zero, w_ring.zero, w_ring.zero]
    for (tau_degree, w_degree), coefficient in polynomial.terms():
        rows[tau_degree] += coefficient_field.from_sympy(coefficient) * w_generator**w_degree
    return rows


def _sign_shift_certificate(value, variable, field, shift, test_name, bernstein_index=None):
    """Generate positive arrays and reverse them exactly before returning."""
    numerator = sp.Poly(value.numer.as_expr(), variable, domain=QQ)
    denominator = sp.Poly(value.denom.as_expr(), variable, domain=QQ)
    if denominator.LC() < 0:
        numerator, denominator = -numerator, -denominator
    shifted_numerator = numerator.shift(shift).all_coeffs()
    shifted_denominator = denominator.shift(shift).all_coeffs()
    assert all(c >= 0 for c in shifted_numerator+shifted_denominator), (
        test_name, bernstein_index, 'negative shifted coefficient')
    assert shifted_numerator[-1] > 0 and shifted_denominator[-1] > 0, (
        test_name, bernstein_index, 'nonpositive constant')
    # Reconstruct from the exported arrays, not from the original polynomials.
    reverse_num = sp.Poly.from_list(shifted_numerator, variable, domain=QQ).shift(-shift)
    reverse_den = sp.Poly.from_list(shifted_denominator, variable, domain=QQ).shift(-shift)
    reversed_value = field.from_sympy(reverse_num.as_expr()/reverse_den.as_expr())
    assert reversed_value == value, (test_name, bernstein_index, 'reverse dimension shift')
    record = {
        'test': test_name, 'Bernstein_index': bernstein_index,
        'shift': str(shift),
        'numerator_degree': int(numerator.degree()),
        'denominator_degree': int(denominator.degree()),
        'shifted_numerator_descending': [str(c) for c in shifted_numerator],
        'shifted_denominator_descending': [str(c) for c in shifted_denominator],
        'coefficient_positivity': 'PASS', 'reverse_shift': 'PASS',
    }
    return reversed_value, record


def _sign_dimension_substitution(value, N, y, field_y):
    """Apply the injective substitution N=y^2+11/2 exactly."""
    source_generator = value.numer.ring.gens[0]
    replacement = source_generator**2 + QQ(11, 2)
    numerator = value.numer.compose(source_generator, replacement)
    denominator = value.denom.compose(source_generator, replacement)
    return field_y.from_sympy(
        numerator.as_expr().xreplace({N: y}) / denominator.as_expr().xreplace({N: y}))


def _sign_bernstein_coefficients(coefficients, lower, upper, field):
    """Forward: w=l+v(u-l), then convert powers of v to Bernstein form."""
    degree = len(coefficients)-1
    powers = [sum((coefficients[i]*comb(i,j)*lower**(i-j)*(upper-lower)**j
                   for i in range(j, degree+1)), field.zero)
              for j in range(degree+1)]
    return [sum((powers[i]*field(comb(j,i))/comb(degree,i)
                 for i in range(j+1)), field.zero)
            for j in range(degree+1)]


def verify_uniform_signs(family, forms, *, include_certificates=False):
    """Certify the complete dimension range from supplied reconstructed forms.

    family is II_nonumbilic, II_umbilic, I_nonumbilic, or I_umbilic.
    forms contains E,p,K,T_0,T_half as exact SymPy expressions in N,tau,w.
    Returns a JSON-serializable summary, optionally with all generated
    numerator/denominator arrays. Raises AssertionError on any failed
    structural identity, positivity test, or reverse reconstruction.

    No files, old sign arrays, gamma values at particular dimensions,
    selected roots, or finite-dimension numerical samples are used.
    """
    assert __debug__, 'Exact verification requires assertions enabled.'
    assert family in _SIGN_RANGES, family
    dimension_start, d0, expected_pairs = _SIGN_RANGES[family]
    is_minimal = family.startswith('I_')
    N, tau, w = sp.symbols('N tau w')
    field_N = QQ.frac_field(N)
    polynomial_N, w_N = ring('w', field_N)
    fresh_forms = _sign_canonical_forms(forms, N, tau, w)
    rows = {name: _sign_tau_rows(expression, N, tau, w, field_N, polynomial_N, w_N)
            for name, expression in fresh_forms.items()}
    if not is_minimal:
        assert all(all(monomial[0] == 0 for monomial in row)
                   for coefficients in rows.values() for row in coefficients)

    c, b, a = rows['p']
    assert a != 0, 'stationarity must be genuinely quadratic'
    Delta = b*b-4*a*c
    tests = {'-a': -a, 'b': b, 'Delta': Delta}
    reduction_ratios = {'-E': -field_N(1)/(2*d0), 'K': field_N(2*d0),
                        'T_0': field_N.zero, 'T_half': field_N.zero}
    for name in ('-E', 'K', 'T_0', 'T_half'):
        f_0, f_1, f_2 = [-v for v in rows['E']] if name == '-E' else rows[name]
        ratio = reduction_ratios[name]
        assert f_2 == ratio*a, (family, name, 'coefficient-degree identity')
        # Thus no division by a polynomial in w is introduced.
        A_f = f_1-ratio*b
        B_f = f_0-ratio*c
        C_f = A_f*b-2*a*B_f
        assert f_1*a-f_2*b == A_f*a
        assert f_0*a-f_2*c == B_f*a
        tests['A_'+name], tests['C_'+name] = A_f, C_f
    assert len(tests) == 11

    certificates = []
    test_reports = []
    gamma_report = None
    if not is_minimal:
        for name, polynomial in tests.items():
            value = polynomial.get((0,), field_N.zero)
            assert polynomial == polynomial_N(value)
            reversed_value, certificate = _sign_shift_certificate(
                value, N, field_N, sp.Integer(dimension_start), name)
            assert polynomial_N(reversed_value) == polynomial
            certificates.append(certificate)
            test_reports.append({'test': name, 'pairs': 1, 'status': 'PASS'})
    else:
        gamma_report = dict(verify_gamma_enclosure())
        y = sp.Symbol('y')
        field_y = QQ.frac_field(y)
        polynomial_y, w_y = ring('w', field_y)
        lower = field_y.from_sympy(sp.Rational(7978845608,10**10)*(1-1/(16*y**4))/y)
        upper = field_y.from_sympy(sp.Rational(7978845609,10**10)/y)
        shift = sp.Rational(77,25) if family == 'I_nonumbilic' else sp.Rational(393,100)
        assert shift > 0 and shift**2 < dimension_start-sp.Rational(11,2)
        inverse_interval_variable = (w_y-lower)/(upper-lower)
        for name, polynomial in tests.items():
            degree = max((monomial[0] for monomial in polynomial), default=0)
            assert degree <= 4
            coefficients = [_sign_dimension_substitution(
                polynomial.get((i,), field_N.zero), N, y, field_y)
                for i in range(degree+1)]
            expected_in_y = sum((coefficient*w_y**i for i, coefficient in enumerate(coefficients)),
                                polynomial_y.zero)
            bernstein = _sign_bernstein_coefficients(coefficients, lower, upper, field_y)
            reversed_coefficients = []
            for index, coefficient in enumerate(bernstein):
                reversed_value, certificate = _sign_shift_certificate(
                    coefficient, y, field_y, shift, name, index)
                reversed_coefficients.append(reversed_value)
                certificates.append(certificate)
            # Independently reverse Bernstein and the interval substitution.
            reconstructed = sum((coefficient*comb(degree,index)
                                 *inverse_interval_variable**index
                                 *(1-inverse_interval_variable)**(degree-index)
                                 for index, coefficient in enumerate(reversed_coefficients)),
                                polynomial_y.zero)
            assert reconstructed == expected_in_y, (family, name, 'reverse Bernstein')
            test_reports.append({'test': name, 'pairs': degree+1,
                                 'degree_in_w': degree, 'status': 'PASS'})

    assert len(certificates) == expected_pairs, (family, len(certificates), expected_pairs)
    result = {
        'status': 'PASS', 'family': family,
        'dimension_range': 'all integer N >= '+str(dimension_start),
        'ambient_dimension_start': dimension_start,
        'sign_test_count': 11, 'positive_rational_pair_count': len(certificates),
        'forward_certificate_generation': 'PASS',
        'reverse_coefficient_reconstruction': 'PASS',
        'tests': test_reports,
        'finite_dimension_samples_used': 0, 'precomputed_sign_arrays_used': False,
        'summary': (family+': all 11 signs hold for every integer N >= '+str(dimension_start)
                    +'; '+str(len(certificates))+' exact positive rational pairs generated and reversed.'),
    }
    if gamma_report is not None:
        result['gamma_enclosure'] = gamma_report
    if include_certificates:
        result['certificates'] = certificates
    return result


# -----------------------------------------------------------------------------
# Reproduce Proposition 5.8 from the embedded defining rows.
# -----------------------------------------------------------------------------

def main():
    import argparse
    import hashlib
    import json
    from pathlib import Path
    import sys
    import time
    import traceback

    if not __debug__:
        raise SystemExit('Run with assertions enabled; python -O is not supported.')
    parser = argparse.ArgumentParser(description=__doc__,
        formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument('--family', choices=['II_nonumbilic', 'II_umbilic',
        'I_nonumbilic', 'I_umbilic'], help='verify one family only; default verifies all four')
    parser.add_argument('--output', type=Path,
        default=Path(__file__).resolve().with_name('verification_results.json'),
        help='JSON execution record (output only, never used as proof input)')
    parser.add_argument('--manuscript', type=Path,
        help='LaTeX source whose tables are compared; defaults to adjacent main.tex if present')
    args = parser.parse_args()
    started = time.monotonic()
    script = Path(__file__).resolve()
    manuscript = args.manuscript or script.with_name('main.tex')
    report = {'status': 'RUNNING', 'proposition': '5.8',
        'arithmetic': 'exact rational polynomial arithmetic; no numerical root selection',
        'python_version': sys.version.split()[0], 'sympy_version': sp.__version__,
        'script_sha256': hashlib.sha256(script.read_bytes()).hexdigest(),
        'precomputed_models_or_certificates_used': False, 'families': {}}
    args.output.parent.mkdir(parents=True, exist_ok=True)

    def save():
        report['elapsed_seconds'] = round(time.monotonic()-started, 3)
        temporary = args.output.with_suffix(args.output.suffix+'.tmp')
        temporary.write_text(json.dumps(report, indent=2)+'\n', encoding='utf-8')
        temporary.replace(args.output)

    def stage(name):
        report['stage'] = name
        print(name, flush=True)
        save()

    try:
        stage('Checking exact defining rows')
        if manuscript.is_file():
            report['manuscript_sha256'] = hashlib.sha256(manuscript.read_bytes()).hexdigest()
            report['printed_rows'] = verify_printed_rows(manuscript.read_text(encoding='utf-8'))
        elif args.manuscript:
            raise FileNotFoundError(manuscript)
        else:
            report['printed_rows'] = {'status': 'SKIPPED',
                'reason': 'No adjacent main.tex; the embedded rows are still used for reconstruction.'}
        stage('Checking all boundary-response identities and domains')
        report['boundary_responses'] = verify_boundary_responses()
        stage('Checking the uniform gamma enclosure')
        report['gamma_enclosure'] = verify_gamma_enclosure()
        families = [args.family] if args.family else [
            'II_nonumbilic', 'II_umbilic', 'I_nonumbilic', 'I_umbilic']
        for family in families:
            family_started = time.monotonic()
            stage('Reconstructing '+family+' from the defining tensor rows')
            forms = reconstruct_forms(family)
            identities = verify_model_identities(family, forms)
            stage('Proving all eleven signs for '+family)
            signs = verify_uniform_signs(family, forms, include_certificates=True)
            report['families'][family] = {'status': 'PASS',
                'forms': {name: str(expression) for name, expression in forms.items()},
                'model_identities': identities, 'uniform_signs': signs,
                'elapsed_seconds': round(time.monotonic()-family_started, 3)}
            print(signs['summary'], flush=True)
            save()
        total = sum(item['uniform_signs']['positive_rational_pair_count']
                    for item in report['families'].values())
        if not args.family:
            assert len(report['families']) == 4 and total == 91
        report['positive_rational_pairs'] = total
        report['status'] = 'PARTIAL_PASS' if args.family else 'PASS'
        report['stage'] = 'complete'
        report['scope'] = ('All four endpoint families and their full integer dimension ranges.'
            if not args.family else 'Only the selected family; this is not the full Proposition 5.8 run.')
        save()
        print(report['status']+': '+report['scope'], flush=True)
        print('Exact coefficient pairs:', total, flush=True)
        print('Execution record:', args.output, flush=True)
    except Exception as error:
        report['status'] = 'FAIL'
        report['error'] = type(error).__name__+': '+str(error)
        save()
        traceback.print_exc()
        raise SystemExit(1)


if __name__ == '__main__':
    main()


